Inline Tests

Unit tests are widely used to check source code quality, but they can be too coarse-grained or ill-suited for testing individual program statements. We introduce inline tests to make it easier to check for faults in statements. We motivate inline tests through several language features and a common testing scenario in which inline tests could be beneficial. For example, inline tests can allow a developer to test a regular expression in place. We also define language-agnostic requirements for inline testing frameworks. Lastly, we implement I-Test, the first inline testing framework. I-Test works for Python and Java, and it satisfies most of the requirements. We evaluate I-Test on open-source projects by using it to test 144 statements in 31 Python programs and 37 Java programs. We also perform a user study. All nine user study participants say that inline tests are easy to write and that inline testing is beneficial. The cost of running inline tests is negligible, at 0.007x--0.014x, and our inline tests helped find two faults that have been fixed by the developers.

==> figures/example_bazelbuild_bazel_stream_operation.java <==
  public <T> Event withProperty(Class<T> type, @Nullable T propertyValue) {
    Iterable<Class<?>> orderedKeys;
    boolean containsKey = properties.containsKey(type);
    if (!containsKey && propertyValue != null) {
      orderedKeys =             (*@\label{line:example:stream-operation:line-stream-start}@*)
          Stream.concat(properties.keySet().stream(), Stream.of(type))
              .sorted(comparing(Class::getName))
              .collect(toImmutableList()); (*@\label{line:example:stream-operation:line-stream-end}@*)
    } else if (containsKey) {
      orderedKeys = properties.keySet();
    } else {
      // !containsKey and propertyValue is null, so there's nothing to change.
      return this;
    }

    ImmutableClassToInstanceMap.Builder<Object> newProperties =
        new ImmutableClassToInstanceMap.Builder<>();
    for (Class<?> key : orderedKeys) {
      if (key.equals(type)) {
        if (propertyValue != null) {
          newProperties.put(type, propertyValue);
        }
      } else {
        addToBuilder(newProperties, key);
      }
    }

    return new Event(kind, message, newProperties.build());
  }

==> figures/example_bokeh_bokeh_regular_expression.py <==
def _detect_nodejs() -> str:
    nodejs_path = settings.nodejs_path()
    nodejs_paths = [nodejs_path] if nodejs_path is not None else ["nodejs", "node"]

    for nodejs_path in nodejs_paths:
        try:
            proc = Popen([nodejs_path, "--version"], stdout=PIPE, stderr=PIPE)
            (stdout, _) = proc.communicate()
        except OSError:
            continue

        if proc.returncode != 0:
            continue

        match = re.match(r"^v(\d+)\.(\d+)\.(\d+).*$", stdout.decode("utf-8")) (*@\label{line:example:regular-expression:line-match}@*)

        if match is not None:
            version = tuple(int(v) for v in match.groups())

            if version >= nodejs_min_version:
                return nodejs_path

    # if we've reached here, no valid version was found
    version_repr = ".".join(str(x) for x in nodejs_min_version)
    raise RuntimeError(f'node.js v{version_repr} or higher is needed to allow compilation of custom models ' +
                       '("conda install nodejs" or follow https://nodejs.org/en/download/)')

==> figures/example_collection_operation.py <==
def get_ssh_data(msg: str, request_id: str) -> Iterator[bytes]:
    yield b"\\nKITTY_DATA_START\\n"  # to discard leading data",
    try:
        msg = standard_b64decode(msg).decode("utf-8")
        md = dict(x.split("=", 1) for x in msg.split(":"))(*@\label{line:example:collection:line}@*)
        (*@{\color{darkblue}Here().given(msg, "id=1:pw=2:pwfile=3").check\_eq(
            md, {"id": "1", "pw": "2", "pwfile": "3"}
        )}@*)
        pw = md["pw"]
        pwfilename = md["pwfile"]
        rq_id = md["id"]
    except Exception:
        traceback.print_exc()
    else:
        ...


==> figures/example_springframework_bit_manipulation.java <==
@Override
public UUID generateId() {
    byte[] randomBytes = new byte[16];
    this.random.nextBytes(randomBytes);

    long mostSigBits = 0;
    for (int i = 0; i < 8; i++) {
        mostSigBits = (mostSigBits << 8) | (randomBytes[i] & 0xff); (*@\label{fig:example:bit-manipulation:line-offset}@*)
    }

    long leastSigBits = 0;
    for (int i = 8; i < 16; i++) {
        leastSigBits = (leastSigBits << 8) | (randomBytes[i] & 0xff);
    }

    return new UUID(mostSigBits, leastSigBits);
}

==> figures/task_1.py <==
from inline import Here


def get_assignment_map_from_checkpoint(tvars, init_checkpoint):
    """Compute the union of the current variables and checkpoint variables."""
    assignment_map = {}
    initialized_variable_names = {}

    name_to_variable = collections.OrderedDict()
    for var in tvars:
        name = var.name
        m = re.match("^(.*):\\d+$", name)
        # inline test here
        if m is not None:
            name = m.group(1)
        name_to_variable[name] = var

    init_vars = tf.train.list_variables(init_checkpoint)

    assignment_map = collections.OrderedDict()
    for x in init_vars:
        (name, var) = (x[0], x[1])
        if name not in name_to_variable:
            continue
        assignment_map[name] = name
        initialized_variable_names[name] = 1
        initialized_variable_names[name + ":0"] = 1

    return (assignment_map, initialized_variable_names)


==> figures/task_2.py <==
from inline import Here


def expand_hostname_range(line=None):
    """
    A helper function that expands a given line that contains a pattern
    specified in top docstring, and returns a list that consists of the
    expanded version.

    The '[' and ']' characters are used to maintain the pseudo-code
    appearance. They are replaced in this function with '|' to ease
    string splitting.

    References: https://docs.ansible.com/ansible/latest/user_guide/intro_inventory.html#hosts-and-groups
    """
    all_hosts = []
    if line:
        # A hostname such as db[1:6]-node is considered to consists
        # three parts:
        # head: 'db'
        # nrange: [1:6]; range() is a built-in. Can't use the name
        # tail: '-node'

        # Add support for multiple ranges in a host so:
        # db[01:10:3]node-[01:10]
        # - to do this we split off at the first [...] set, getting the list
        #   of hosts and then repeat until none left.
        # - also add an optional third parameter which contains the step. (Default: 1)
        #   so range can be [01:10:2] -> 01 03 05 07 09

        (head, nrange, tail) = line.replace("[", "|", 1).replace("]", "|", 1).split("|")
        # inline test here
        bounds = nrange.split(":")
        if len(bounds) != 2 and len(bounds) != 3:
            raise AnsibleError("host range must be begin:end or begin:end:step")
        beg = bounds[0]
        end = bounds[1]
        if len(bounds) == 2:
            step = 1
        else:
            step = bounds[2]
        if not beg:
            beg = "0"
        if not end:
            raise AnsibleError("host range must specify end value")
        if beg[0] == "0" and len(beg) > 1:
            rlen = len(beg)  # range length formatting hint
            if rlen != len(end):
                raise AnsibleError(
                    "host range must specify equal-length begin and end formats"
                )

            def fill(x):
                return str(x).zfill(rlen)  # range sequence

        else:
            fill = str

        try:
            i_beg = string.ascii_letters.index(beg)
            i_end = string.ascii_letters.index(end)
            if i_beg > i_end:
                raise AnsibleError("host range must have begin <= end")
            seq = list(string.ascii_letters[i_beg : i_end + 1 : int(step)])
        except ValueError:  # not an alpha range
            seq = range(int(beg), int(end) + 1, int(step))

        for rseq in seq:
            hname = "".join((head, fill(rseq), tail))

            if detect_range(hname):
                all_hosts.extend(expand_hostname_range(hname))
            else:
                all_hosts.append(hname)

        return all_hosts


==> figures/task_3.py <==
from inline import Here


def value_is_list(my_list):

    checked_list = []
    for item in my_list:
        if isinstance(item, dict):
            checked_list.append(sort_json_policy_dict(item))
        elif isinstance(item, list):
            checked_list.append(value_is_list(item))
        else:
            checked_list.append(item)

    # Sort list. If it's a list of dictionaries, sort by tuple of key-value
    # pairs, since Python 3 doesn't allow comparisons such as `<` between dictionaries.
    checked_list.sort(key=lambda x: sorted(x.items()) if isinstance(x, dict) else x)
    # inline test here
    return checked_list


def sort_json_policy_dict(policy_dict):

    """Sort any lists in an IAM JSON policy so that comparison of two policies with identical values but
    different orders will return true
    Args:
        policy_dict (dict): Dict representing IAM JSON policy.
    Basic Usage:
        >>> my_iam_policy = {'Principle': {'AWS':["31","7","14","101"]}
        >>> sort_json_policy_dict(my_iam_policy)
    Returns:
        Dict: Will return a copy of the policy as a Dict but any List will be sorted
        {
            'Principle': {
                'AWS': [ '7', '14', '31', '101' ]
            }
        }
    """
    ...


==> figures/task_4.py <==
from inline import Here


def sign(self, user, pw, clid):
    a = 33
    i = 1
    s = 440123
    w = 117
    u = 1800000
    l = 1042
    b = 37
    k = 37
    c = 5
    n = "0763ed7314c69015fd4a0dc16bbf4b90"  # _KEY
    y = "8"  # _REV
    r = "Mozilla/5.0 (Windows NT 10.0; Win64; x64) AppleWebKit/537.36 (KHTML, like Gecko) Chrome/84.0.4147.105 Safari/537.36"  # _USER_AGENT
    e = user  # _USERNAME
    t = clid  # _CLIENT_ID

    d = "-".join([str(mInt) for mInt in [a, i, s, w, u, l, b, k]])
    p = n + y + d + r + e + t + d + n
    h = p

    m = 8011470
    f = 0

    for f in range(f, len(h)):
        m = (m >> 1) + ((1 & m) << 23)
        # inline test here
        m += ord(h[f])
        m &= 16777215

    # c is not even needed
    out = str(y) + ":" + str(d) + ":" + format(m, "x") + ":" + str(c)

    return out


==> figures/tutorial_example_1.py <==
def _detect_nodejs() -> str:
    ...
    match = re.match(r"^v(\d+)\.(\d+)\.(\d+).*$", stdout.decode("utf-8"))
    Here("match_nodejs_version_1").given(stdout, "v8.9.4".encode("utf-8")).check_true(
        match
    ).check_eq(match.groups(), ("8", "9", "4"))
    Here("match_nodejs_version_2").given(
        stdout, "v8.9.4abc".encode("utf-8")
    ).check_true(match).check_equals(match.groups(), ("8", "9", "4"))
    if match is not None:
        version = tuple(int(v) for v in match.groups())
        if version >= nodejs_min_version:
            return nodejs_path


==> figures/tutorial_example_2.py <==
@register_vcs_handler("git", "keywords")
def git_versions_from_keywords(keywords, tag_prefix, verbose):
    """Get version information from git keywords."""
    ...
    # starting in git-1.8.3, tags are listed as "tag: foo-1.0" instead of
    # just "foo-1.0". If we see a "tag: " prefix, prefer those.
    TAG = "tag: "
    tags = set([r[len(TAG) :] for r in refs if r.startswith(TAG)])
    Here().given(refs, ["tag: foo-1.0", "tag: bar-3.2"]).given(TAG, "tag:").check_eq(
        tags, {"foo-1.0", "bar-3.2"}
    )
    Here().given(refs, ["foo-1.0", "bar-3.2"]).given(TAG, "tag:").check_eq(tags, {})
    if not tags:
        # Either we're using git < 1.8.3, or there really are no tags. We use
        # a heuristic: assume all version tags have a digit. The old git %d
        # expansion behaves like git log --decorate=short and strips out the
        # refs/heads/ and refs/tags/ prefixes that would let us distinguish
        # between branches and tags. By ignoring refnames without digits, we
        # filter out many common branch names like "release" and
        # "stabilization", as well as "HEAD" and "master".
        tags = set([r for r in refs if re.search(r"\d", r)])
        Here().given(
            refs, ["foo-1.0", "bar-3.2", "release", "stabilization", "master"]
        ).check_eq(tags, {"foo-1.0", "bar-3.2"})
        if verbose:
            print("discarding '%s', no digits" % ",".join(refs - tags))

